On the complexity of stratified logics

Our primary motivation is the comparison of two different traditions used in ICC to characterize the class FPTIME of the polynomial time computable functions. On one side, FPTIME can be captured by Intuitionistic Light Affine Logic (ILAL), a logic derived from Linear Logic, characterized by the structural invariant Stratification. On the other side, FPTIME can be captured by Safe Recursion on Notation (SRN), an algebra of functions based on Predicative Recursion, a restriction of the standard recursion schema used to defiine primitive recursive functions. Stratifiication and Predicative Recursion seem to share common underlying principles, whose study is the main subject of this work.

==> makefile.sh <==
#!/bin/bash
#Luca Vercelli 2009

FILEPREFIX=phdthesis-vercelli
LATEXCMD="latex -interaction=nonstopmode"

if [ "$1" != "dvi" -a "$1" != "ps" -a "$1" != "pdf" ];
then
 echo "Usage: $0 [dvi|ps|pdf]"
 exit 0
fi;

###########################
$LATEXCMD $FILEPREFIX
makeindex -s ind.ist -o $FILEPREFIX.ind $FILEPREFIX.idx
makeindex -s tos.ist -o $FILEPREFIX.tos $FILEPREFIX.tox
bibtex $FILEPREFIX
$LATEXCMD $FILEPREFIX
$LATEXCMD $FILEPREFIX

if [ "$1" = "dvi" ];
then
 exit 0      
fi;

###########################
echo %%%%%%%% launching dvips quietly %%%%%%%%
dvips -q $FILEPREFIX.dvi

###########################
#changing PS title

mv $FILEPREFIX.ps $FILEPREFIX.tmp
sed 's/phdthesis-vercelli.dvi/PhD Thesis (PS)/'  $FILEPREFIX.tmp > $FILEPREFIX.ps
rm $FILEPREFIX.tmp

if [ "$1" = "ps" ];
then
 exit 0
fi;

###########################
echo %%%%%%%% launching ps2pdf quietly %%%%%%%%
ps2pdf $FILEPREFIX.ps $FILEPREFIX.pdf


